NextGAN: Towards Simple and Scalable GAN Training for Image and Video Generation

Adversarial training enables one- and few-step image and video generation, but conventional adversarial losses supervise critic values without directly specifying the gradients used to update the generator. We present NEXTGAN, which trains a scalar critic by regressing its input gradient onto displacements between independently paired reference and generated features at interpolated locations in frozen representation spaces. For a fixed generator, this regression is equivalent to an adversarial objective with a gradient-energy penalty, while the generator retains the standard potential-based GAN update. The same objective adapts pre-trained image and video generators with up to 14B parameters, without auxiliary losses, online teacher scores, or trajectories. On ImageNet $256 \times 256$, NEXTGAN achieves one-step FIDs of 2.87 with pixel-space JiT-B and 1.54 with latent-space DiT-XL/1; its adversarial form further reaches 1.36. For text-to-video generation, a single trained Wan2.1-1.3B model supports one-, two-, and four-step sampling, achieving the highest VBench total scores among the compared 1.3B methods at one and two steps. At two steps, NEXTGAN scores 83.13, exceeding rCM and AnyFlow by 1.25 and 0.47 points, respectively. Code is available at https://github.com/LINs-lab/NextGAN.git.

==> sources/nextgan_adversarial_step.py <==
"""Unit-weight single-representer NextGAN adversarial update (appendix listing)."""

import torch


def nextgan_step(G, F, D, opt_g, opt_d, real, z, c,
                 n_critic=2):
    # F includes feature normalization; D returns one scalar per sample.
    # F and D must not couple different samples in a minibatch.
    F.requires_grad_(False)
    F.eval()
    D.requires_grad_(True)
    with torch.no_grad():
        xr, xp = F(real, c), F(G(z, c), c)

    for _ in range(n_critic):
        shape = (xr.shape[0],) + (1,) * (xr.ndim - 1)
        alpha = torch.rand(shape, device=xr.device, dtype=xr.dtype)
        xa = ((1 - alpha) * xp + alpha * xr).requires_grad_(True)
        grad = torch.autograd.grad(D(xa, c).sum(), xa,
                                   create_graph=True)[0]
        energy = grad.flatten(1).square().sum(1).mean()
        loss_d = D(xp, c).mean() - D(xr, c).mean() + 0.5 * energy
        opt_d.zero_grad(set_to_none=True)
        loss_d.backward()
        opt_d.step()

    D.requires_grad_(False)
    opt_g.zero_grad(set_to_none=True)
    # Keep input gradients through the frozen representer and critic.
    loss_g = -D(F(G(z, c), c), c).mean()
    loss_g.backward()
    opt_g.step()
    D.requires_grad_(True)
    return loss_d.detach(), loss_g.detach()

